New insights into the pole parameters of the $\Lambda(1380)$, the $\Lambda(1405)$ and the $\Sigma(1385)$

A coupled-channel S- and P-wave next-to-leading order chiral-unitary approach for strangeness $S=-1$ meson-baryon scattering is extended to include the new data from the KLOE and AMADEUS experiments as well as the $\Lambda\pi$ mass distribution of the $\Sigma(1385)$. The positions of the poles on the second Riemann sheet corresponding to the $\Sigma(1385)$ pole and the $\Lambda(1380)$ and $\Lambda(1405)$ poles as well as the couplings of these states to various channels are calculated. We find that the resonance positions and branching ratios are on average determined with about 20\% higher precision when including the KLOE and AMADEUS data. Additionally, for the first time, the correlations between the parameters of the poles are investigated and shown to be relevant. We also find that the $\Sigma(1385)$ has negligible influence on the properties of the $\Lambda$ states given the available data. Still, we identify isospin-1 cusp structures in the present solution in light of new measurements of $\pi^\pm\Lambda$ line-shapes by the Belle collaboration.

==> anc/CovarianeMatrixF1.dat <==
0.00003221735222354163	-3.3699604339944644e-6	-0.00005073761416400058	0.000053534088614345794	3.3457986319724793e-7	-1.2791993405226135e-7	-0.00012971165638470792	-0.0001324984609868789	-0.00001819423093608789	-0.000029690628306531	-7.209740889370708e-6	0.0003541219469547757	0.00041883354271993596	-0.000012609044753869919	-0.000023944367336850706	-7.94028646291482e-6	-5.13818708283115e-6	5.841692019517443e-6	5.841676348904099e-6
-3.3699604339944644e-6	0.00001673292091257442	-0.00003498544735042037	0.00002157505813177077	2.1182287259399918e-7	-1.3513529796498636e-8	-0.0002886420813315986	-0.00027095490340103313	-0.00007947531757827312	-0.00008859432252488888	-0.00007068744644937756	-0.0003035224510201234	-0.00027523524010544543	-0.000049929437795692896	-0.00005302870841350197	-0.00004880842824697742	0.000029270505589166273	-8.910313896223487e-6	-8.91027534819026e-6
-0.00005073761416400058	-0.00003498544735042037	0.00024068377792437458	-0.00019993966202786398	-1.4858099397421666e-6	-1.849640631808496e-7	0.0010436266393929862	0.0010228165895076015	0.0002543313288485724	0.0003006779527032822	0.00020972608408478504	-0.00009863716634207008	-0.00029157290558193185	0.0001780951782901803	0.00020464446829374992	0.00017077894886639812	-0.00005993639824235966	0.00001669326433938576	0.000016693209105798057
0.000053534088614345794	0.00002157505813177077	-0.00019993966202786398	0.00019708584170715488	2.4586839812322485e-7	4.6673103805186865e-7	-0.0007480027811635752	-0.0007399745692657277	-0.00017705878531407685	-0.00021336872600152102	-0.00014195559116838188	0.0003745569770565515	0.0005315172443743454	-0.0001434200422288518	-0.00016670586302758078	-0.00013855718167456413	0.000012656263396147311	-2.860411821977198e-9	-2.9018910273877777e-9
3.3457986319724793e-7	2.1182287259399918e-7	-1.4858099397421666e-6	2.4586839812322485e-7	8.029049138832954e-7	-2.430130508157405e-7	-0.000015575722666292875	-0.0000152599942361712	-2.7703577791437923e-6	-3.302032410827289e-6	-2.283285877638399e-6	-0.00001431951891146626	-0.00001222766296680334	-3.276155674124213e-6	-3.6895517110718174e-6	-2.9213721368364372e-6	5.829805299014609e-7	7.973651207310133e-9	7.970405822582117e-9
-1.2791993405226135e-7	-1.3513529796498636e-8	-1.849640631808496e-7	4.6673103805186865e-7	-2.430130508157405e-7	3.9023806116833386e-7	2.2751077501861075e-6	1.7714443122846055e-6	-2.453989820595528e-7	-8.40380410012311e-8	-3.827954703102294e-7	8.981746003592792e-7	-5.267878013758364e-7	-4.0662495896631695e-6	-3.8580139558559785e-6	-4.075192857323149e-6	-1.4861632004743158e-6	3.7160639189135205e-7	3.716155148910107e-7
-0.00012971165638470792	-0.0002886420813315986	0.0010436266393929862	-0.0007480027811635752	-0.000015575722666292875	2.2751077501861075e-6	0.008715908529485315	0.008390631031626199	0.0019808957715736204	0.0023104374334454165	0.0016684738086848287	0.010787825186380445	0.009924315301954298	0.0029535399513096364	0.0030741984766838007	0.002848992658822207	-0.00038753226239455335	0.00014084034210671268	0.0001408399804966293
-0.0001324984609868789	-0.00027095490340103313	0.0010228165895076015	-0.0007399745692657277	-0.0000152599942361712	1.7714443122846055e-6	0.008390631031626199	0.008117970791052457	0.0019080708955053745	0.0022241180417690437	0.0016077793554099252	0.010330866719718402	0.009482639657024016	0.002882648748677591	0.0030044047762757824	0.0027779810434460732	-0.00034296352013858493	0.000126119411697095	0.00012611907405696486
-0.00001819423093608789	-0.00007947531757827312	0.0002543313288485724	-0.00017705878531407685	-2.7703577791437923e-6	-2.453989820595528e-7	0.0019808957715736204	0.0019080708955053745	0.000493935542882594	0.0005636940533897095	0.0004269830390052988	0.0023144315059472355	0.0021216651287561763	0.0006301158569716306	0.00065583084020324	0.0006100225007194147	-0.00011363925192820638	0.000034431102073865815	0.00003443094316764623
-0.000029690628306531	-0.00008859432252488888	0.0003006779527032822	-0.00021336872600152102	-3.302032410827289e-6	-8.40380410012311e-8	0.0023104374334454165	0.0022241180417690437	0.0005636940533897095	0.0006486835735944627	0.0004823912790662479	0.0026159679709540423	0.0023789078083411466	0.0007299797062848478	0.0007624597564786291	0.0007051530281209008	-0.0001278338034467006	0.00003981238904756529	0.00003981222166276622
-7.209740889370708e-6	-0.00007068744644937756	0.00020972608408478504	-0.00014195559116838188	-2.283285877638399e-6	-3.827954703102294e-7	0.0016684738086848287	0.0016077793554099252	0.0004269830390052988	0.0004823912790662479	0.0003735871101698649	0.0020314823560412783	0.0018811525633733819	0.0005353302716306288	0.0005544710674149291	0.0005197916028570981	-0.00010056543524946165	0.000029537496376688527	0.000029537346532752216
0.0003541219469547757	-0.0003035224510201234	-0.00009863716634207008	0.0003745569770565515	-0.00001431951891146626	8.981746003592792e-7	0.010787825186380445	0.010330866719718402	0.0023144315059472355	0.0026159679709540423	0.0020314823560412783	0.04954976240340015	0.05093773309110904	0.010650058717201627	0.010476965138216774	0.010410836744847165	-0.00019015437029595438	0.00009312785347602038	0.00009312704376591673
0.00041883354271993596	-0.00027523524010544543	-0.00029157290558193185	0.0005315172443743454	-0.00001222766296680334	-5.267878013758364e-7	0.009924315301954298	0.009482639657024016	0.0021216651287561763	0.0023789078083411466	0.0018811525633733819	0.05093773309110904	0.05269222689962623	0.011010140492364163	0.010776952122392361	0.010785791426781838	-0.00017431740534095715	0.00008222686262819881	0.0000822261102104504
-0.000012609044753869919	-0.000049929437795692896	0.0001780951782901803	-0.0001434200422288518	-3.276155674124213e-6	-4.0662495896631695e-6	0.0029535399513096364	0.002882648748677591	0.0006301158569716306	0.0007299797062848478	0.0005353302716306288	0.010650058717201627	0.011010140492364163	0.003314830376127862	0.0032605092927854747	0.0032512253865333526	-0.000013863578452458577	-3.3371428920988965e-6	-3.3371398588834094e-6
-0.000023944367336850706	-0.00005302870841350197	0.00020464446829374992	-0.00016670586302758078	-3.6895517110718174e-6	-3.8580139558559785e-6	0.0030741984766838007	0.0030044047762757824	0.00065583084020324	0.0007624597564786291	0.0005544710674149291	0.010476965138216774	0.010776952122392361	0.0032605092927854747	0.003218174891195514	0.003192414914561721	-5.454216997992029e-6	-4.395843895047007e-6	-4.3958433152469914e-6
-7.94028646291482e-6	-0.00004880842824697742	0.00017077894886639812	-0.00013855718167456413	-2.9213721368364372e-6	-4.075192857323149e-6	0.002848992658822207	0.0027779810434460732	0.0006100225007194147	0.0007051530281209008	0.0005197916028570981	0.010410836744847165	0.010785791426781838	0.0032512253865333526	0.003192414914561721	0.003192703818869389	-0.000021369707225705484	-2.2601828062371625e-6	-2.260179850259722e-6
-5.138187082831146e-6	0.000029270505589166276	-0.000059936398242359666	0.000012656263396147313	5.829805299014612e-7	-1.4861632004743151e-6	-0.0003875322623945535	-0.0003429635201385849	-0.00011363925192820639	-0.0001278338034467006	-0.00010056543524946163	-0.0001901543702959546	-0.00017431740534095728	-0.000013863578452458553	-5.454216997992026e-6	-0.00002136970722570547	0.00026122523969330494	-0.000052176116392258776	-0.00005217591745199789
5.841692019517443e-6	-8.910313896223483e-6	0.00001669326433938576	-2.8604118219781663e-9	7.973651207310098e-9	3.7160639189135184e-7	0.0001408403421067127	0.00012611941169709504	0.000034431102073865815	0.00003981238904756529	0.000029537496376688527	0.00009312785347602034	0.0000822268626281988	-3.3371428920988995e-6	-4.395843895047008e-6	-2.2601828062371553e-6	-0.000052176116392258776	0.000021127537995804213	0.000021127497615313802
5.841676348904101e-6	-8.91027534819026e-6	0.00001669320910579806	-2.9018910273871644e-9	7.970405822582049e-9	3.716155148910107e-7	0.0001408399804966293	0.0001261190740569648	0.00003443094316764623	0.00003981222166276622	0.000029537346532752216	0.00009312704376591669	0.0000822261102104504	-3.337139858883412e-6	-4.395843315246987e-6	-2.260179850259722e-6	-0.00005217591745199789	0.000021127497615313802	0.000021127457238513612

==> anc/CovarianeMatrixF2.dat <==
0.000030484481180214988	-4.0527648108796425e-6	-0.00003673303700786884	0.00009156221797791828	9.491393107311645e-7	-1.3491685690139872e-7	-0.00004346001287829853	-0.00003860106938797068	2.356195033313133e-6	-5.2000148374910755e-6	9.36173162228978e-6	0.0019109130764791212	0.0019312688436464544	0.0003524570402982232	0.0003362074072807651	0.0003316533406782015	-0.00004721981197049318	-5.335035934935689e-6	9.528637388232364e-6
-4.0527648108796425e-6	0.000036142629437632726	0.0000381790048468681	-0.00006942165258350267	5.351029276920003e-7	-1.3788700496736045e-7	-0.0003417490385819102	-0.0002874680660748621	-0.00009293367441725053	-0.0001035545581914103	-0.00008320379545049848	-0.00349913275231945	-0.0034439712293601334	-0.00071500269166757	-0.0007670631850541429	-0.0007455076940962764	6.042507628533262e-6	0.000035229620570626466	0.000026518303688784165
-0.00003673303700786884	0.0000381790048468681	0.000403667391411087	-0.00022136175638690382	-1.4670378320800648e-6	1.5885169387669408e-8	6.216897963981939e-6	0.00001824310576584757	-0.00003962742881385163	-0.00002513003555243627	-0.00005268940016788209	-0.014754881830852844	-0.015719845612054997	-0.004671472940979235	-0.0047077801831656	-0.004836079661996779	0.000011226805983199639	0.00004920583061858181	0.00006523329994990118
0.00009156221797791828	-0.00006942165258350267	-0.00022136175638690382	0.0005124090941061026	6.471577244477254e-6	-1.7527829880726895e-6	0.00023142435689110872	0.0001404725211274018	0.0001133089566788848	0.00011027822264625002	0.00011703818327899491	0.021738040409261253	0.022399287147393178	0.006044047690317422	0.005896611732696597	0.0059747102162298485	-0.00017839942647851557	-0.00008517728816239938	-0.00005588609052812991
9.491393107311645e-7	5.351029276920003e-7	-1.4670378320800648e-6	6.471577244477254e-6	8.530596717718743e-7	-2.409440959363009e-7	-0.000015111824793954736	-0.000015490302544501922	-3.1444389804523354e-6	-3.2383600257616083e-6	-3.000550725760512e-6	0.00045759372726996914	0.00049864995006767	0.0001748286788179918	0.00016350808906835096	0.00016990474439711935	-8.630972325164659e-7	8.586729328423025e-7	2.641364061120945e-7
-1.3491685690139872e-7	-1.3788700496736045e-7	1.5885169387669408e-8	-1.7527829880726895e-6	-2.409440959363009e-7	5.472422344022535e-7	7.169345663080081e-7	6.671593307869849e-7	1.439320646877427e-7	2.1766602093248618e-8	2.3509945181415542e-7	-0.00017097498216427169	-0.00018431747659239202	-0.00007980956214721851	-0.00007753319014826697	-0.00008130221576778605	4.253655186011864e-7	-2.3754265582667096e-6	-8.42099966774362e-7
-0.00004346001287829853	-0.0003417490385819102	6.216897963981939e-6	0.00023142435689110872	-0.000015111824793954736	7.169345663080081e-7	0.00493879440045994	0.004199090563795797	0.0010931732790440663	0.0012986912982530698	0.0009072508357609067	0.01846855759021443	0.01661266284145942	0.0013177242655824388	0.0019832745481186053	0.0014846544141237448	-0.00026233217544388267	-0.0004520369978721146	-0.00038954224575621696
-0.00003860106938797068	-0.0002874680660748621	0.00001824310576584757	0.0001404725211274018	-0.000015490302544501922	6.671593307869849e-7	0.004199090563795797	0.003710840758876784	0.0009447194823444279	0.0010902937254444682	0.000810871021961605	0.010428288467999081	0.009072136311210276	0.0000806549000314949	0.000679169445023036	0.000308276545072951	-0.00023199616311741199	-0.0004568035564080151	-0.00031771640392570783
2.356195033313133e-6	-0.00009293367441725053	-0.00003962742881385163	0.0001133089566788848	-3.1444389804523354e-6	1.439320646877427e-7	0.0010931732790440663	0.0009447194823444279	0.00028328795300821755	0.0003181205137785539	0.00025101622636005257	0.005209811501408751	0.004984624413240638	0.0007389670722119644	0.0008817012610049681	0.0007931566968646771	-0.00003944000814673185	-0.00008680533939611037	-0.0000513830302386202
-5.2000148374910755e-6	-0.0001035545581914103	-0.00002513003555243627	0.00011027822264625002	-3.2383600257616083e-6	2.1766602093248618e-8	0.0012986912982530698	0.0010902937254444682	0.0003181205137785539	0.0003704272039793465	0.0002705364156593243	0.006498406047484533	0.006107343302912092	0.0008688693518780426	0.0010391486572740739	0.0009170327684817728	-0.00003897955949267573	-0.00009466411715301206	-0.00007702777583902515
9.36173162228978e-6	-0.00008320379545049848	-0.00005268940016788209	0.00011703818327899491	-3.000550725760512e-6	2.3509945181415542e-7	0.0009072508357609067	0.000810871021961605	0.00025101622636005257	0.0002705364156593243	0.00023221421464425117	0.004185040729149993	0.004104164183146169	0.000647937092127667	0.0007653233753717564	0.0007055033438850478	-0.000041247025328696775	-0.00007817746608293523	-0.00002831094651413895
0.0019109130764791212	-0.00349913275231945	-0.014754881830852844	0.021738040409261253	0.00045759372726996914	-0.00017097498216427169	0.01846855759021443	0.010428288467999081	0.005209811501408751	0.006498406047484533	0.004185040729149993	2.7213696754058176	2.822677290682887	0.8592045070583066	0.8433320925480388	0.8547750684083041	-0.005241134125130776	-0.004683579357495684	-0.003931229743600462
0.0019312688436464544	-0.0034439712293601334	-0.015719845612054997	0.022399287147393178	0.00049864995006767	-0.00018431747659239202	0.01661266284145942	0.009072136311210276	0.004984624413240638	0.006107343302912092	0.004104164183146169	2.822677290682887	2.9409784992234016	0.908550994018063	0.8893461454222109	0.9031969727818641	-0.005546190354595119	-0.004861279771745389	-0.004076947701695212
0.0003524570402982232	-0.00071500269166757	-0.004671472940979235	0.006044047690317422	0.0001748286788179918	-0.00007980956214721851	0.0013177242655824388	0.0000806549000314949	0.0007389670722119644	0.0008688693518780426	0.000647937092127667	0.8592045070583066	0.908550994018063	0.30436061924748564	0.2963567182977365	0.3036420879505299	-0.0006182075955506092	-0.0013997422535783346	-0.0012538937836872536
0.0003362074072807651	-0.0007670631850541429	-0.0047077801831656	0.005896611732696597	0.00016350808906835096	-0.00007753319014826697	0.0019832745481186053	0.000679169445023036	0.0008817012610049681	0.0010391486572740739	0.0007653233753717564	0.8433320925480388	0.8893461454222109	0.2963567182977365	0.2895643245237995	0.29647820498543614	-0.00044359618021201804	-0.0014101180327121712	-0.0012515148628475137
0.0003316533406782015	-0.0007455076940962764	-0.004836079661996779	0.0059747102162298485	0.00016990474439711935	-0.00008130221576778605	0.0014846544141237448	0.000308276545072951	0.0007931566968646771	0.0009170327684817728	0.0007055033438850478	0.8547750684083041	0.9031969727818641	0.3036420879505299	0.29647820498543614	0.30392231977733297	-0.00034720027485707534	-0.001423970136964966	-0.0012974099787513309
-0.00004721981197049318	6.042507628533263e-6	0.000011226805983199637	-0.00017839942647851555	-8.630972325164647e-7	4.253655186011863e-7	-0.00026233217544388267	-0.00023199616311741188	-0.00003944000814673186	-0.00003897955949267573	-0.00004124702532869676	-0.005241134125130778	-0.005546190354595119	-0.0006182075955506093	-0.0004435961802120181	-0.00034720027485707534	0.0008274958782366639	0.0001599871313496553	0.00005596654716168861
-5.335035934935685e-6	0.000035229620570626446	0.000049205830618581817	-0.00008517728816239938	8.586729328423027e-7	-2.3754265582667092e-6	-0.00045203699787211464	-0.000456803556408015	-0.00008680533939611034	-0.00009466411715301206	-0.00007817746608293527	-0.004683579357495685	-0.004861279771745391	-0.0013997422535783346	-0.0014101180327121716	-0.0014239701369649657	0.0001599871313496553	0.0008101248271534497	0.000647940097770422
9.528637388232366e-6	0.000026518303688784165	0.00006523329994990118	-0.00005588609052812991	2.641364061120944e-7	-8.420999667743622e-7	-0.000389542245756217	-0.0003177164039257079	-0.00005138303023862023	-0.00007702777583902515	-0.000028310946514138963	-0.003931229743600461	-0.004076947701695213	-0.0012538937836872538	-0.0012515148628475137	-0.0012974099787513307	0.00005596654716168864	0.000647940097770422	0.0007336878069725541

==> anc/CovarianeMatrixF3.dat <==
9.359741332913388e-6	-2.1943866879335982e-6	-0.00001779894932079088	0.000021593141719886902	-3.295964736634476e-7	1.7763415672802842e-7	-0.00002251275474085584	-0.00002130861981159797	2.912620277032948e-6	-1.2374247991862285e-6	6.835673825741798e-6	0.00009393143787204333	0.00010181819214416856	-4.820381118496463e-6	8.140224517142396e-6	8.278124464225325e-6	0.000010167509817912758	3.160715827372914e-6	8.387151780241353e-6
-2.1943866879335982e-6	8.928379211275697e-6	-0.000014687168574247425	0.000015437552646883685	4.801149172409905e-7	-1.185102549361804e-7	-0.00010687035072951384	-0.00009831401132825892	-0.000034536668753388213	-0.00003877802830940829	-0.00003036278326678944	-0.00010361539802045717	-0.00009587928534467007	-0.000029297250317012057	-0.000020964443281153278	-0.00002064409421069728	0.000028835409067530464	3.353269578733285e-7	1.4887942886564114e-6
-0.00001779894932079088	-0.000014687168574247425	0.00026809176442158764	-0.0001633128168699911	-6.616387068151249e-8	-2.5008263197517806e-7	0.00027895552622918425	0.0002716818735633306	0.00007853410681258118	0.00009501983688770148	0.00006258520583288959	-0.00011619768195443505	-0.00016971224106913832	-0.00015412938249350397	0.00005998008325169605	0.00012123676062561387	-0.000018579300691374465	0.00004980942967761004	0.00008872428932858751
0.000021593141719886902	0.000015437552646883685	-0.0001633128168699911	0.0001795029135742762	-7.011246747126226e-7	2.3713116544652668e-7	-0.00032820619491302083	-0.000318048087347461	-0.00008399959440954141	-0.00010371946575761477	-0.00006503267607407324	0.00012018290557229435	0.0001666565778105083	-0.00001076841455280802	-0.0001037470613560191	-0.0001226265733457537	0.000040816914848499565	-2.975655473201417e-7	-0.00007520734978922894
-3.295964736634476e-7	4.801149172409905e-7	-6.616387068151249e-8	-7.011246747126226e-7	7.767014908597552e-7	-2.8761920234345767e-7	-5.240243592717355e-6	-4.310427773015062e-6	-1.7334366492967506e-6	-1.9477506572601343e-6	-1.519732488035528e-6	-9.44444092644563e-6	-8.959842661476775e-6	-5.704874861350814e-7	8.699847208819749e-7	9.208812607900048e-7	4.2958797011106375e-6	-1.0235362462205646e-7	3.3840816109641953e-7
1.7763415672802842e-7	-1.185102549361804e-7	-2.5008263197517806e-7	2.3713116544652668e-7	-2.8761920234345767e-7	3.9471525237830245e-7	2.567226191126071e-6	2.043793432289641e-6	8.022783411005825e-7	9.310194143052098e-7	6.922383332605343e-7	5.0626282648239255e-6	4.88788966326178e-6	1.9721318042168234e-6	4.870561841476457e-7	2.1200231667920997e-7	-6.720703422539605e-7	-6.876225264730912e-8	-6.318657066305032e-7
-0.00002251275474085584	-0.00010687035072951384	0.00027895552622918425	-0.00032820619491302083	-5.240243592717355e-6	2.567226191126071e-6	0.0019820585129011175	0.0017884043806030325	0.00048671007716544114	0.000591357369158457	0.00038725751817048884	0.001060117501103447	0.0008828675051173962	0.00060261107966399	0.00044511949347535157	0.00045446669143045157	-0.0004465639190328583	5.669106634355502e-6	-0.00001385964431575835
-0.00002130861981159797	-0.00009831401132825892	0.0002716818735633306	-0.000318048087347461	-4.310427773015062e-6	2.043793432289641e-6	0.0017884043806030325	0.0016328373113601267	0.0004501282063001939	0.0005423197156770052	0.0003621291463140219	0.0009705240438521612	0.0008109236593737597	0.000587158073878045	0.0004249271489388507	0.00043030383435269424	-0.00038641133948024884	-6.149293948851131e-6	-0.00003473444627610169
2.912620277032948e-6	-0.000034536668753388213	0.00007853410681258118	-0.00008399959440954141	-1.7334366492967506e-6	8.022783411005825e-7	0.00048671007716544114	0.0004501282063001939	0.000146657839364637	0.0001679895112126013	0.00012587484502400728	0.00040268640426328097	0.0003627252715396433	0.00016186208627434713	0.00012425326287181617	0.00012360399188693377	-0.00010843606374377877	-1.7104297333010833e-6	-7.59081966303674e-6
-1.2374247991862285e-6	-0.00003877802830940829	0.00009501983688770148	-0.00010371946575761477	-1.9477506572601343e-6	9.310194143052098e-7	0.000591357369158457	0.0005423197156770052	0.0001679895112126013	0.00019696796918439088	0.00013997515359993374	0.00042548018758534385	0.0003736518946157347	0.00018999971084393492	0.00013221900920906663	0.00013166621701323462	-0.00013529270557702155	-2.5371955745256376e-6	-0.00001557241342874641
6.835673825741798e-6	-0.00003036278326678944	0.00006258520583288959	-0.00006503267607407324	-1.519732488035528e-6	6.922383332605343e-7	0.00038725751817048884	0.0003621291463140219	0.00012587484502400728	0.00013997515359993374	0.00011195377623648949	0.00037895661769039553	0.0003503072197362063	0.00013400425340659469	0.00011678350254314635	0.00011630771974376598	-0.00008292782802309547	-6.278562601375073e-7	1.0055415979698523e-6
0.00009393143787204333	-0.00010361539802045717	-0.00011619768195443505	0.00012018290557229435	-9.44444092644563e-6	5.0626282648239255e-6	0.001060117501103447	0.0009705240438521612	0.00040268640426328097	0.00042548018758534385	0.00037895661769039553	0.0029491066802443434	0.0029573968794576553	0.0012247611085746434	0.0009044412234300889	0.0008079931968023868	-0.000051389606879519944	0.000017614044379226362	-0.0001883703430001672
0.00010181819214416856	-0.00009587928534467007	-0.00016971224106913832	0.0001666565778105083	-8.959842661476775e-6	4.88788966326178e-6	0.0008828675051173962	0.0008109236593737597	0.0003627252715396433	0.0003736518946157347	0.0003503072197362063	0.0029573968794576553	0.0029932653452363206	0.0012286358001808734	0.0009000666493435799	0.0007980078040415641	-2.2183864232657464e-7	0.000010185460744579084	-0.00019741782446963183
-4.820381118496463e-6	-0.000029297250317012057	-0.00015412938249350397	-0.00001076841455280802	-5.704874861350814e-7	1.9721318042168234e-6	0.00060261107966399	0.000587158073878045	0.00016186208627434713	0.00018999971084393492	0.00013400425340659469	0.0012247611085746434	0.0012286358001808734	0.0013119185741015233	0.0007438748812025485	0.0006062957006103872	-8.192514721829895e-6	-0.0001007751476361328	-0.00031128556606341875
8.140224517142396e-6	-0.000020964443281153278	0.00005998008325169605	-0.0001037470613560191	8.699847208819749e-7	4.870561841476457e-7	0.00044511949347535157	0.0004249271489388507	0.00012425326287181617	0.00013221900920906663	0.00011678350254314635	0.0009044412234300889	0.0009000666493435799	0.0007438748812025485	0.0009786349809090798	0.0009467209694179363	0.0001374869706923703	0.00004799602780137488	0.0001791911284643439
8.278124464225325e-6	-0.00002064409421069728	0.00012123676062561387	-0.0001226265733457537	9.208812607900048e-7	2.1200231667920997e-7	0.00045446669143045157	0.00043030383435269424	0.00012360399188693377	0.00013166621701323462	0.00011630771974376598	0.0008079931968023868	0.0007980078040415641	0.0006062957006103872	0.0009467209694179363	0.0009487655171074258	0.00013918370756576086	0.00006819128143581618	0.0002279891722786913
0.000010167509817912758	0.000028835409067530464	-0.000018579300691374465	0.000040816914848499565	4.2958797011106375e-6	-6.720703422539605e-7	-0.0004465639190328583	-0.00038641133948024884	-0.00010843606374377877	-0.00013529270557702155	-0.00008292782802309547	-0.000051389606879519944	-2.2183864232657464e-7	-8.192514721829895e-6	0.0001374869706923703	0.00013918370756576086	0.00034549431081765645	0.000018284741803681296	0.0000592980039741254
3.160715827372914e-6	3.353269578733285e-7	0.00004980942967761004	-2.975655473201417e-7	-1.0235362462205646e-7	-6.876225264730912e-8	5.669106634355502e-6	-6.149293948851131e-6	-1.7104297333010833e-6	-2.5371955745256376e-6	-6.278562601375073e-7	0.000017614044379226362	0.000010185460744579084	-0.0001007751476361328	0.00004799602780137488	0.00006819128143581618	0.000018284741803681296	0.00007708960673519069	0.00010498817244055486
8.387151780241353e-6	1.4887942886564114e-6	0.00008872428932858751	-0.00007520734978922894	3.3840816109641953e-7	-6.318657066305032e-7	-0.00001385964431575835	-0.00003473444627610169	-7.59081966303674e-6	-0.00001557241342874641	1.0055415979698523e-6	-0.0001883703430001672	-0.00019741782446963183	-0.00031128556606341875	0.0001791911284643439	0.0002279891722786913	0.0000592980039741254	0.00010498817244055486	0.0004058647394255949

==> anc/CovarianeMatrixF4.dat <==
9.642582964691369e-6	1.4045047911036846e-6	-0.000036589565317789805	0.00003725764043930474	-2.3151094127207938e-7	-7.434548903111157e-8	-0.00009886483559162079	-0.00008969202620635068	-0.000015566857735228932	-0.000024001912535801036	-7.78779244149332e-6	0.00003475135467733787	0.00004378985312366489	-0.0000215028178483635	-0.000019769651153910597	-0.00002483513679286133	7.066882383993279e-6	8.757097303340841e-6	0.000014553083542932393
1.4045047911036846e-6	5.969036427047941e-6	-0.000013132260845657503	0.000014390925491428319	2.2280102265716666e-7	3.084752671277851e-7	-0.00006385086853543153	-0.00006273633676505439	-0.00002314854916399057	-0.000025600672485779606	-0.000020719441005661503	-0.00003097281566003028	-0.00002528139095620951	-0.000018551882992024434	4.672702426460104e-6	7.010490079788491e-6	6.381941481434988e-6	3.769086286193579e-6	6.208126372257627e-6
-0.000036589565317789805	-0.000013132260845657503	0.00032824765908046825	-0.00026004510651246094	1.719232499367323e-6	-1.3218212978230819e-6	0.0003635501395576616	0.00035320044213988386	0.00008754630728771423	0.00011570896414542012	0.00006045922029823359	-0.0004104223020078283	-0.00046828383456969856	-0.00023574427584079365	0.00005069389174812717	0.00012113737418486097	-0.00003302043680937818	-0.00006056717740465272	-0.00009862794108869072
0.00003725764043930474	0.000014390925491428319	-0.00026004510651246094	0.00026402493637961254	-1.7657195235494534e-6	1.208333771457214e-6	-0.0004677574671935505	-0.000447834735637498	-0.00009499591756686298	-0.0001281832394072876	-0.00006399566662421533	0.00032411202913409806	0.00038400154573109624	0.00006096141392025534	-0.00009337300333195083	-0.00014486785399607844	0.000023655224750719103	0.000035119600001230395	0.000059416582772344056
-2.3151094127207938e-7	2.2280102265716666e-7	1.719232499367323e-6	-1.7657195235494534e-6	5.888353690778769e-7	-8.9542692782213e-8	1.040029398670294e-6	1.195948678287785e-6	-5.324973420708356e-7	-3.180415027103041e-7	-7.110577351738958e-7	-3.385505217795561e-6	-3.3850908261375916e-6	-2.508411757170189e-7	3.2753684723772456e-6	3.7396477864179164e-6	2.7348612296453444e-6	2.3783087457583283e-6	3.821865229878796e-6
-7.434548903111157e-8	3.084752671277851e-7	-1.3218212978230819e-6	1.208333771457214e-6	-8.9542692782213e-8	2.5454752490860783e-7	-1.8724158703670995e-6	-2.408013230392013e-6	-1.149682059833257e-6	-1.1261135103100975e-6	-1.1534046490847874e-6	1.3858948210715547e-6	1.8862246842439762e-6	2.0514546094481043e-6	2.4228357549046365e-6	2.3768042130655245e-6	-9.278384641283994e-7	1.1850328837133972e-6	2.0824005446275252e-6
-0.00009886483559162079	-0.00006385086853543153	0.0003635501395576616	-0.0004677574671935505	1.040029398670294e-6	-1.8724158703670995e-6	0.0017231512708982247	0.001600191561398145	0.0003566165414215696	0.0004669561607020887	0.0002555527491819693	0.00012459773624156137	-3.72924950255806e-6	0.000653159711595317	0.000459614006236442	0.0004894003979587888	-0.00013220513430835544	-0.00008491572342192558	-0.00015515174408397103
-0.00008969202620635068	-0.00006273633676505439	0.00035320044213988386	-0.000447834735637498	1.195948678287785e-6	-2.408013230392013e-6	0.001600191561398145	0.0015000834901797205	0.00034335324284184805	0.00044318947860353487	0.0002516311726678953	0.00011815634076589254	-2.7617913892209146e-6	0.0006139442269257428	0.0004039392847686659	0.00042584153450997756	-0.00011847544280003466	-0.00007115192620527014	-0.0001305159818886948
-0.000015566857735228932	-0.00002314854916399057	0.00008754630728771423	-0.00009499591756686298	-5.324973420708356e-7	-1.149682059833257e-6	0.0003566165414215696	0.00034335324284184805	0.00010499095810570877	0.0001235571000360594	0.00008735973959906933	0.00009400721625268718	0.0000647377117061211	0.00011771539008871432	0.00003482055779231439	0.00003135839291225681	-0.0000280918587902909	-0.000014201431599114632	-0.000023430121804421764
-0.000024001912535801036	-0.000025600672485779606	0.00011570896414542012	-0.0001281832394072876	-3.180415027103041e-7	-1.1261135103100975e-6	0.0004669561607020887	0.00044318947860353487	0.0001235571000360594	0.00015081377033977894	0.00009798286888494953	0.00008179651097788506	0.000043649163772323104	0.00015511907938371448	0.00006241080335388768	0.00006239651328272918	-0.000036233702913196246	-0.00002241397328944459	-0.00003770318249885029
-7.78779244149332e-6	-0.000020719441005661503	0.00006045922029823359	-0.00006399566662421533	-7.110577351738958e-7	-1.1534046490847874e-6	0.0002555527491819693	0.0002516311726678953	0.00008735973959906933	0.00009798286888494953	0.00007701939252354569	0.00010576941558964103	0.00008484510252062084	0.00008454948808840148	0.000011565758760031276	5.151424400907347e-6	-0.00002060185585202872	-6.196785544409277e-6	-9.795393475956782e-6
0.00003475135467733787	-0.00003097281566003028	-0.0004104223020078283	0.00032411202913409806	-3.385505217795561e-6	1.3858948210715547e-6	0.00012459773624156137	0.00011815634076589254	0.00009400721625268718	0.00008179651097788506	0.00010576941558964103	0.0032392559948257555	0.003442673331909777	0.002460524356507793	0.0019420475273096054	0.0017137244126726506	0.000056088564242464576	0.00020259099609121675	0.0002363962207376616
0.00004378985312366489	-0.00002528139095620951	-0.00046828383456969856	0.00038400154573109624	-3.3850908261375916e-6	1.8862246842439762e-6	-3.72924950255806e-6	-2.7617913892209146e-6	0.0000647377117061211	0.000043649163772323104	0.00008484510252062084	0.003442673331909777	0.003675235425722836	0.0025947020297177686	0.002076516701598991	0.001834332112768414	0.00006792757800755671	0.0002251000685599296	0.0002623829751065743
-0.0000215028178483635	-0.000018551882992024434	-0.00023574427584079365	0.00006096141392025534	-2.508411757170189e-7	2.0514546094481043e-6	0.000653159711595317	0.0006139442269257428	0.00011771539008871432	0.00015511907938371448	0.00008454948808840148	0.002460524356507793	0.0025947020297177686	0.002664143141587111	0.0018806711943121235	0.001677484344904092	0.00002734274022665099	0.00010851462247343639	0.00011022449086425737
-0.000019769651153910597	4.672702426460104e-6	0.00005069389174812717	-0.00009337300333195083	3.2753684723772456e-6	2.4228357549046365e-6	0.000459614006236442	0.0004039392847686659	0.00003482055779231439	0.00006241080335388768	0.000011565758760031276	0.0019420475273096054	0.002076516701598991	0.0018806711943121235	0.0026381104334737464	0.002620247554555882	0.00006461025857129847	0.00013255371179969667	0.00007809844225994256
-0.00002483513679286133	7.010490079788491e-6	0.00012113737418486097	-0.00014486785399607844	3.7396477864179164e-6	2.3768042130655245e-6	0.0004894003979587888	0.00042584153450997756	0.00003135839291225681	0.00006239651328272918	5.151424400907347e-6	0.0017137244126726506	0.001834332112768414	0.001677484344904092	0.002620247554555882	0.0026455948939658387	0.00005020608304016993	0.00011263946942224564	0.00004881233673473735
7.066882383993279e-6	6.381941481434988e-6	-0.00003302043680937818	0.000023655224750719103	2.7348612296453444e-6	-9.278384641283994e-7	-0.00013220513430835544	-0.00011847544280003466	-0.0000280918587902909	-0.000036233702913196246	-0.00002060185585202872	0.000056088564242464576	0.00006792757800755671	0.00002734274022665099	0.00006461025857129847	0.00005020608304016993	0.00008773069921574229	0.00006067748908113364	0.00011119326190262038
8.757097303340841e-6	3.769086286193579e-6	-0.00006056717740465272	0.000035119600001230395	2.3783087457583283e-6	1.1850328837133972e-6	-0.00008491572342192558	-0.00007115192620527014	-0.000014201431599114632	-0.00002241397328944459	-6.196785544409277e-6	0.00020259099609121675	0.0002251000685599296	0.00010851462247343639	0.00013255371179969667	0.00011263946942224564	0.00006067748908113364	0.0002874850880400294	0.0005433856274289683
0.000014553083542932393	6.208126372257627e-6	-0.00009862794108869072	0.000059416582772344056	3.821865229878796e-6	2.0824005446275252e-6	-0.00015515174408397103	-0.0001305159818886948	-0.000023430121804421764	-0.00003770318249885029	-9.795393475956782e-6	0.0002363962207376616	0.0002623829751065743	0.00011022449086425737	0.00007809844225994256	0.00004881233673473735	0.00011119326190262038	0.0005433856274289683	0.0011541556775722594

==> anc/ParameterF1.dat <==
0.254319
1.18904
0.115824
-1.58205
-2.587061
-1.371041
-0.381392
1.397938
-0.287822
-0.301215
0.250269
-0.722866
-0.858218
0.043619
-0.480046
-0.031481
0.447192
-0.88928
0.277592
-0.000141
2.29828
1.566079

==> anc/ParameterF2.dat <==
0.763105
1.676749
-0.2048
-0.366151
-3.260035
-1.749163
-0.356797
0.600877
-0.233282
-0.216278
0.118619
-0.441424
-0.440393
0.044778
-0.287902
0.009473
0.104648
-1.069983
0.402846
-0.347392
2.577652
1.659248

==> anc/ParameterF3.dat <==
0.191678
1.165523
0.167441
-0.842807
-2.230615
-1.33721
-0.375371
1.30352
-0.295891
-0.279802
0.291012
-0.812538
-1.013511
0.050841
-0.548825
-0.028313
0.45917
-0.879986
0.271445
-0.132307
2.406265
1.585763

==> anc/ParameterF4.dat <==
0.291079
1.686786
0.161228
-0.797636
-1.710399
-1.232027
-0.35546
0.985422
-0.282801
-0.247656
0.251437
-0.795268
-1.033261
0.085762
-0.455715
0.004413
0.3926
-0.855022
0.356274
-0.244644
3.351844
1.896143
